Document Image Binarization with Fully Convolutional Neural Networks

Binarization of degraded historical manuscript images is an important pre-processing step for many document processing tasks. We formulate binarization as a pixel classification learning task and apply a novel Fully Convolutional Network (FCN) architecture that operates at multiple image scales, including full resolution. The FCN is trained to optimize a continuous version of the Pseudo F-measure metric and an ensemble of FCNs outperform the competition winners on 4 of 7 DIBCO competitions. This same binarization technique can also be applied to different domains such as Palm Leaf Manuscripts with good performance. We analyze the performance of the proposed model w.r.t. the architectural hyperparameters, size and diversity of training data, and the input features chosen.

==> bin_compare3/crop.py <==

import cv2
import sys

im = cv2.imread(sys.argv[1], 0)
print im.shape
im = im[20:,:]
cv2.imwrite(sys.argv[1], im)


==> graphs/arch/graph.py <==

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 20})

data = []
for fn in ['depth', 'width', 'kernel', 'scale']:
	lines = open(fn + '.txt', 'r').readlines()
	vals = np.zeros((len(lines),), dtype=float)
	labels = np.zeros((len(lines),), dtype=int)
	for x, line in enumerate(lines):
		tokens = line.split()
		label = int(tokens[0])
		val = float(tokens[1])

		labels[x] = label
		vals[x] = val
	data.append((fn, labels, vals))
		
fig, axarr = plt.subplots(2,2, figsize=(12,6))
thick=3

for idx in xrange(4):
	fn, labels, vals = data[idx]
	axarr[idx/2,idx%2].plot(labels, vals, linewidth=thick, ls='-', color='blue', label='single')
	axarr[idx/2,idx%2].set_title(fn.title() if fn != 'kernel' else "Kernel Size")
	#axarr[idx/2,idx%2].set_xlabel(fn)
	#axarr[idx/2,idx%2].set_ylabel('P-FM')
	axarr[idx/2,idx%2].set_xticks(labels)
	axarr[idx/2,idx%2].set_yticks([93.25, 93.5, 93.75, 94.0])
	axarr[idx/2,idx%2].set_ylim([93.25, 94.0])


#axarr[0].set_yticks([96, 96.6, 97.2])
#axarr[1].set_yticks([95.6, 95.9, 96.4])
#axarr[2].set_yticks([89.5, 90.5, 91.5])
#axarr[3].set_yticks([74, 75.5, 77])

#for idx in xrange(4):
#	start = axarr[idx].get_yticks()[0]
#	end = axarr[idx].get_yticks()[-1]
#	axarr[idx].set_ylim([start-0.07, end+0.07])
#
#for idx, perc in enumerate([100, 50, 10, 2]):
#	axarr[idx].set_ylabel('%d%%' % perc)
#	axarr[idx].yaxis.set_label_position("right")


#axarr[-1].set_xlabel('Input Size')

#lgd = axarr[-1].legend(loc='upper center', ncol=2, bbox_to_anchor=(0.5, -0.25), prop={'size': 18})
#lgd = axarr[0].legend(loc='lower right', ncol=2, prop={'size': 18})
	
#plt.subplots_adjust(hspace=0.40)
fig.tight_layout()


#fig.savefig('out.png', bbox_extra_artists=(lgd,), bbox_inches='tight')
fig.savefig('out.png')



==> graphs/curve/graph.py <==

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 26})

num_data = []
num_labels = []
perc_data = []
perc_labels = []

lines = open('num_data.txt', 'r').readlines()
for x, line in enumerate(lines):
	tokens = line.split()
	label = int(tokens[0]) / 1000000
	val = float(tokens[1])

	num_labels.append(label)
	num_data.append(val)

lines = open('perc_data.txt', 'r').readlines()
for x, line in enumerate(lines):
	tokens = line.split()
	label = int(tokens[0]) / 1000000
	val = float(tokens[1])

	perc_labels.append(label)
	perc_data.append(val)
		
fig, axarr = plt.subplots(1, figsize=(12,6))
thick=3

axarr.set_title('Learning Curve')
axarr.set_xlabel('Millions of Training Pixels')
axarr.set_ylabel('P-FM')

axarr.plot(num_labels, num_data, linewidth=thick, ls='-', color='blue', label='Whole')
axarr.plot(perc_labels, perc_data, linewidth=thick, ls='--', color='green', label='Crop')
axarr.set_xticks([10, 20, 30, 40, 50, 60, 70])

axarr.legend(loc='lower right')
fig.tight_layout()

fig.savefig('out.png')


